DTL: Data Tumbling Layer. A Composable Unlinkability for Smart Contracts

We propose Data Tumbling Layer (DTL), a cryptographic scheme for non-interactive data tumbling. The core concept is to enable users to commit to specific data and subsequently re-use to the encrypted version of these data across different applications while removing the link to the previous data commit action. We define the following security and privacy notions for DTL: (i) no one-more redemption: a malicious user cannot redeem and use the same data more than the number of times they have committed the data; (ii) theft prevention: a malicious user cannot use data that has not been committed by them; (iii) non-slanderabilty: a malicious user cannot prevent an honest user from using their previously committed data; and (iv) unlinkability: a malicious user cannot link tainted data from an honest user to the corresponding data after it has been tumbled. To showcase the practicality of DTL, we use DTL to realize applications for (a) unlinkable fixed-amount payments; (b) unlinkable and confidential payments for variable amounts; (c) unlinkable weighted voting protocol. Finally, we implemented and evaluated all the proposed applications. For the unlinkable and confidential payment application, a user can initiate such a transaction in less than $1.5$s on a personal laptop. In terms of on-chain verification, the gas cost is less than $1.8$ million.

==> fig/voting-gas-candidates.py <==
import matplotlib.pyplot as plt
import numpy as np

num_parties = [2, 4, 8, 16, 32]
gas_cost = [
    363433, 447526, 615908, 953645, 1632970
]

figure, ax = plt.subplots()

l1, = ax.plot(np.arange(len(num_parties)) + 1, gas_cost, color='red', marker=".")

fontdict = {'size': 18}
ax.set_xticks(np.arange(len(num_parties)) + 1, labels=map(str, num_parties))

ax.set_xlabel('#Candidates', fontdict=fontdict)
ax.set_ylabel('Gas Cost', fontdict=fontdict)
ax.set_yscale('log')

# labels = list(colors.keys())
# handles = [plt.Rectangle((0,0),1,1, color=colors[label]) for label in labels]
# plt.legend([l1, l2], labels, fontsize=fontdict['size'])

plt.tight_layout()
plt.show()
